A Software Package for Chemically Inspired Graph Transformation

Chemical reaction networks can be automatically generated from graph grammar descriptions, where rewrite rules model reaction patterns. Because a molecule graph is connected and reactions in general involve multiple molecules, the rewriting must be performed on multisets of graphs. We present a general software package for this type of graph rewriting system, which can be used for modelling chemical systems. The package contains a C++ library with algorithms for working with transformation rules in the Double Pushout formalism, e.g., composition of rules and a domain specific language for programming graph language generation. A Python interface makes these features easily accessible. The package also has extensive procedures for automatically visualising not only graphs and rewrite rules, but also Double Pushout diagrams and graph languages in form of directed hypergraphs. The software is available as an open source package, and interactive examples can be found on the accompanying webpage.

==> paper-mod.py <==
import mod
import mod.latex
mod.latex.setTexFile('paper-mod.tex')
mod.latex.setFigFolder('modFigs')
p= GraphPrinter()
p.setMolDefault()
p.collapseHydrogens=False
mod.latex.graphGML(id=0, data='data/formaldehyde.gml', printer=p)
p= GraphPrinter()
p.setMolDefault()
p.collapseHydrogens=False
p.edgesAsBonds=False
mod.latex.smiles(id=1, data='Cn1cnc2c1c(=O)n(c(=O)n2C)C', printer=p)
p= GraphPrinter()
p.setReactionDefault()
mod.latex.ruleGML(id=2, data='data/ketoEnol.gml', printer=p)

